A Farey tree structure on a family of pseudo-Anosovs

We introduce a new perspective on a procedure for generating pseudo-Anosov homemorphisms from postcritically finite interval maps. The central idea is the realization of a tree structure on one such family of pseudo-Anosovs: individual systems, represented by the rational number measuring their rotation at infinity, are the vertices of the tree, while the edges encode dynamical relations between them. We also deepen the dictionary between one-, two- and three-dimensional invariants associated with these systems.

==> Figures/lines.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     22276,        519]
NotebookOptionsPosition[     21191,        494]
NotebookOutlinePosition[     21587,        510]
CellTagsIndexPosition[     21544,        507]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "t_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "/", "5"}], ")"}], "*", "t"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "t_", "]"}], ":=", 
   RowBox[{"3", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "2"}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{"t", "-", "5"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h", "[", "t_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"4", "/", "7"}], ")"}], "*", "t"}]}]}], "Input",
 CellChangeTimes->{{3.8837478493088207`*^9, 3.88374792680287*^9}, {
  3.883748699819708*^9, 3.8837487224034033`*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"07f10711-39cd-4d9e-81ef-624b62e12ebe"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"plot1", " ", "=", " ", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"f", "[", "t", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", "5"}], "}"}], ",", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"{", 
       RowBox[{"Red", ",", "Thick"}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plot2", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"g", "[", "t", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "5", ",", "7"}], "}"}], ",", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", "Thick"}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plot3", " ", "=", " ", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"h", "[", "t", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", "7"}], "}"}], ",", " ", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"{", 
       RowBox[{"Purple", ",", "Thick"}], "}"}]}]}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.88374793055337*^9, 3.883748017859086*^9}, {
  3.883749181416234*^9, 3.883749198248994*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"c83b345b-a36e-425a-a541-06d5eb677e7e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"plot1", ",", "plot2", ",", "plot3", ",", 
   RowBox[{"Frame", "->", "True"}], ",", 
   RowBox[{"GridLines", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "0", ",", "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", 
        "7"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "2", ",", "3", ",", "4"}], "}"}]}], 
     "}"}]}], ",", 
   RowBox[{"GridLinesStyle", "->", 
    RowBox[{"Directive", "[", "Black", "]"}]}], ",", 
   RowBox[{"PlotRange", "->", "All"}], ",", 
   RowBox[{"ImageSize", "->", "Full"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.883748021531495*^9, 3.8837480264347887`*^9}, {
  3.883748161979184*^9, 3.883748182568055*^9}, {3.8837485982498007`*^9, 
  3.8837486001071367`*^9}, {3.883748632139657*^9, 3.8837486880026817`*^9}, {
  3.883748733381501*^9, 3.883748747724669*^9}, {3.883749123270687*^9, 
  3.883749136622594*^9}, {3.883749246472481*^9, 3.883749264354205*^9}, {
  3.883749493144577*^9, 3.883749526019476*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"09d11b1f-6e7d-4d88-98b3-6310a95ec5aa"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 0], Thickness[Large], Opacity[1.], 
       LineBox[CompressedData["
1:eJwV0vk/1HkcwPHB8ClHTN/WoxKG1dAoah/boV3e7+jR4ehYOWJTMxiSJjxM
6yhRJtk1dhxbjtWkVtbD0VbooYNITI7pUdPWeiBy1JqyjjExrtndH16P5z/w
suKe+i5Um0ajef3X/xYlcfU2hSS6zHjwiw6cinJpljM9/ZiHITXE1u45ax9o
WuovMJnHof2foQgRKwiKHossdZnxMHbXLSOSxYdIZ8HJact0SDFVrvmelQTy
ufDccct8aGt1H/ZmZQLpHrAdtSwD/rXTz/azrkJxmyT6o2UdNGZkPPBiVUHV
rfTuSIc2oOvFkJGIBgiDF/mfYuSw5xxHWOPbCvzhdYPVVV1wLz60t+SFDPSt
Um37tvVDV8AJx5gf5JBp0s4uPjYIjN0iXiO+AW73oQadjvdg/Cr0ztbAboh+
mso9ZasAK2ZkmZDbB7ejDL1X7h2Frb0n23dkv4PixBOKjX7j0Dib7PmqcBDO
S+YPTn2agOMNUmn9+WGgyfvxYYIS8oNLV39x7AOwYnlxh9gq2OD/7vNi6AgM
qa74Gjz6DG+V+2W49yO4D0eczY6egcm+VRtNfUZh35DY3sJiFsTlCWF+fmOg
eMJNllbOAct4iVdc4Tg4MF6bux1dgJqo5PJMyQTog4rTo1wE+doccjB7EnaP
Bkxb+9DQ+oLc7ki+Ev5qCtEKWK+FWw70fS0pnIKaS81BTJUWdkUJXUQZKuDp
CvplMm2sdDps9DTrMwTHJNYYFuigiW9r1+/CaXAMs5d5cui4bYCW1RQ7A8+X
rzcQOOlitmm4EStODQ+qzheu19HDhKvH0zZHzEKiFvtAR68e5sjyWjKj5kC/
J2EPv5pgDD9n3DxmHoZvWuVKzizBPo7dysPcBci1W0Wv81mKSQsK+lveIogL
eK0cpj5WfNo9tixAAwG5R2SGH/Tx+dptA9ttaDizs0QtqTdAzrpgx5wSGg4O
u8Y1pRniA9/AxB0WWnjdeZNZJ8cIHfwVZSuKtbBSKGCEbViG4Rd2vXE208Y0
n2APHdUyTOUtmdXK0cbNPcVlaZ3GWGfO0ShW6GDeusLKTg8TrF28qMPO1MFz
j0V5HnUm2H7XTSFi0NHLzKekzYaBT5i8loxsOu7gtwYy0hmYcs+n+J2+LkrW
cG06VAz0t+4JChTpos2T0sv7ApfjTK2jmT3RQ/GGJvbL+uUYrzPS8UuSHvKU
9BfP2BSusHHirKUR5N6eZKb/TKGA7zulH08w8rz3vHsWhWZbQqSsRIIC7+o3
hjkUNixE/+p6luAllSBTfJnCpSLRzoQUglVO6rkrRRQWlTfnjqQTVDdqXt8s
p7D57682SwsIil8aippbKaSCjU8LHxIsuHEy/OIzCuvY5u7F9QRvxMrc9rRT
eGSSbfHoMcFaU/Fsu4zC0pRdLVPNBHsCqHD5nxR+c+2saUgnQdvBVW4DgxRy
ez/Wur4luLE6weK3YQr1StQ/BvUT3C7sVod+oLAikhxNGCDoaVv0x4iCQtWc
Nbnz/r8vTjAtJiYoTF8d4Gc1RvDMtynqO0oKHQbC7J0nCAqNBl7FqiiUlwk0
/kqCebdu/DQzQ6G5U1apeJrg9WR62P1ZCptoksQKNcHyg6GuZ+YpDJNW7JfO
Eay2bjF3WaTQQHz/y6EFgvVKllqjofC2n3RaoyH4L7nsMjE=
        "]]},
      Annotation[#, "Charting`Private`Tag$27813#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0, 0, 1], Thickness[Large], Opacity[1.], 
       LineBox[CompressedData["
1:eJwtzHtMlXUAxvETTH0v55yfyXtu788LVE4y0hg5sRQfmanLwHllc0wRFFkw
3cFLRlleEBQvKxbKEpt1XCORoRsTqFBEE3NJyk2RVToUNS+4IiwR8G3n+ePZ
Z99/nojUtQtWhdhstgRr/2vG1loYCKqgaUtf42Grgyoo+HnKwRkvGFTB06Un
Y7aHGFRB++aKlUOHGFRB8dmvz9s1gypwzcsr8BkGVTA8fd6ImEiDKli541R9
w0KDWv/Dskd9+LFBFeRnzx6z7IhBFfgb/ztz5FeDKvhq72On8q9BFUTGnXv2
y8suqqK0rebznxJdVEVm09+Xr290URW7T2sn5n/joioeifS3b190URWz53Rm
HfvLRVUM+KdNbx3lphqeDHT8YM5yUw2Jm5Paz/jdVMPBzp5DJSVuqmF8eZv9
i3NuqsGTUTTyYbebapiVV9yW6vVQHc1Fm6LfmumhOpbszYl5Z62H6pB36/7I
OuChOuLevBXVW++hOgKdc18pue+hOgZzWus3hHmpHdWhU0NOxHmpHZXdXfeV
1V5qh+PSmo31hV5qR3Kht7Si1kvtePT90Nya215qx28tV2xjX/RRB8SCm+PK
p/ioA5OrRvRmrPBRB2odEavy9vioAzsa1n1SV+mjDpRlB2KTb/ioA2FbPYcM
1aRO+D8oL7VFm9SJ15eHL05MNqkTrx29Wlada1In8rsyA7nHTepEu/ZSfG6H
SZ1YUzhy9+FQSQVS9J71oydKKlB0R6g1SZIK1JUlzMz/VFKBOSsywquOSioQ
ltPwbWizpALvro4orrI6qMC2RR/tymyRVODxhIlZza2SCjR27o8OXJNUYGdC
+o/xv0sq8Cx8SNPWe5IKxDiXn530p6QC7/dVV96zOqhAe2vWgfkPJBU4WdCS
HNEtqYC/J3CnrkdSgdKb/dfW/yOpwI3GpIuRvZIKJH6nl3/2RFKBqGXrslOe
SiqQNvdSmtEnqcCXseMWX7A6qIAa1jH5jX5JBWCb9Ootq4MKbHq4zywekFSg
4vpd/b1BSQW6GuL7B60OKvAcxNYOhw==
        "]]},
      Annotation[#, "Charting`Private`Tag$27866#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.5, 0, 0.5], Thickness[Large], Opacity[1.], 
       LineBox[CompressedData["
1:eJwVi3s40wsch7ch9/1MkfmFQ1NJt1OpUL7fUlJYuZR2IhIKraYrnW4TIbmd
1krKXSknEuk5WVd7uj0UIVaZrB1FitUyVuw4f3ye9/k8z/vahu32i6BRKBSf
8f3Pwk3lt1NmnXBbG/Gp+UHvfrcStXlCsXAraLtb8rqYAeCTpuNwRBgLC/LP
X6xmhkNRy+FfUUI+eDW237zE3AcNB5dEhgqzITBcdfcvZiJ0rzHP3SwshHdz
k93TmQLon5/kxBFWQYHZupOnmCUQe0VE2yR8CHy96umpzBqYM+d6zk3/V8Dh
FFYOKsTgeF/BO+ryFow0/KDV1i+BmtwU46XuBnvfr5/q01rhqsBvsU5tD8S9
cIbzSgkIj6wr6v7tMzBrGFIqtQvuNxwojekbgFqZe8PLpTKIuesw3Mj+BvXR
l0hOvxwsEjZwVceUMDRtGXGd+xE+xAsrDr4fAq2RchPSvg/Wdwkg1WIEFmlC
a/0r+mGBkqvkrvoJDYkLXzyeOQBOS4P2Xy0cBeuszyNXvw6CRKHrcaBNA72q
LmnbvG/A5oYrvKdQsaiv7jk94ztEO9/09fSkoaHVlQG5XAmBIinHKFQLU6Ju
RRawhqC1w+zpn5na+A3L5TuOqcDub0dp9TUd5M0X15jXD4PGwvuPc50T8E2F
OK3ZVg3nOjk75AZ6+CO6Ndfh0E+gcDys1VP1kbVcdyyy7hcMc5e51AUYIBbZ
bq+aPAYPnSeOrYw1xF1WIXbdQRpYFfzaf0mKEU7v32DY7kNBjmUJ0V5rjHRi
UE+spqBbxvq9bs101NzLrZx6kYqSxhN5ZVQTjFhYJ9H3omEsZWNDzzkTLF0T
VnBviIZ7Miaz9VkMHPxsadIj1EKXKGkCVcTAG/6rtQQrtTEmX2AoXWOKhzyT
8mt6tDGevzx4oNUUp3Su7ShO0sF1N75vfR0zEZ0WJwqY8ydgusvZO4XDE3GT
9csRassEPMNY+nhF9iRUPE+X8fi6SFv5yv6pjRkKtLfs82PpIdsuhJ1QboYm
0ltFNLEehvkoHEzdzZF2hB/gHKuP0pY9nJNN5jhatqVSZmqAdldGXJuiJiPv
QmW66SMDdJ928CObYoF3HFP0GLsMsZEi76k6bYH0tXtmJdCN0GbGxpw+FhPf
zG5qiRcZoeTa7XzdaiZW5AFLvsUYYyXEbo6bJQZVLmJYjRljUwBXcbzNEo8n
FfLfXaPjecc7T06HkXj9k1Uu3ZvAjt59AloEiamXkkKlbAItyuZujdtOYrjf
F/sKXwJzWKXqbTtJnCIS3fAJJPCCVdZs1wMkpmVufnw6jMBcIvJMbyqJOxbl
KAziCcz7zgjxqCLRLnGSp+5lAqVVDY6iahJHlxw2bi8j0JqXPPx7LYmSLx9e
XS4nML//V7ZVHYnZgdXBHlUEFvz7UawUk0hx9NubJCKwsP3uzOIOEt81Z+Zp
tRAoOxunsnhL4j8nVdta2gi0C1ggzugkUeAa4lDcQWBRU1nwIRmJXqVzalZI
x/+zM1m+/eN+XOMzfu94n8wOfvJ13J/tlOnbP9576M9cpiCRJ7sYYDtAYPGj
o/Uzhkic4b2z64GSQPlx56y8YRK1qa0lWSoCWaAMmvSTxPe3XKND1QSGj1Y4
nBolsS66eO68UQJL6qKGNBoShTaGPzQaAv8DM6Yu0Q==
        "]]},
      Annotation[#, "Charting`Private`Tag$27919#1"]& ]}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{{0, 1, 2, 3, 4, 5, 6, 7}, {0, 1, 2, 3, 4}},
  GridLinesStyle->Directive[
    GrayLevel[0]],
  ImagePadding->All,
  ImageSize->Full,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->All,
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.883748674703044*^9, 3.8837487479910927`*^9}, {
  3.883749132435792*^9, 3.883749139475026*^9}, {3.883749186987904*^9, 
  3.8837492001632023`*^9}, {3.883749247920226*^9, 3.8837492647574787`*^9}, {
  3.883749493959215*^9, 3.883749529888007*^9}},
 CellLabel->"Out[47]=",ExpressionUUID->"03297e45-fd89-4dc3-8939-be9b05d982d4"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"j", "[", "t_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"4", "/", "7"}], ")"}], "*", "t"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"k", "[", "t_", "]"}], ":=", 
   RowBox[{"4", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "/", "5"}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{"t", "-", "7"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"l", "[", "t_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"7", "/", "12"}], ")"}], "*", "t"}]}]}], "Input",
 CellChangeTimes->{{3.8837478493088207`*^9, 3.88374792680287*^9}, {
  3.883748699819708*^9, 3.8837487224034033`*^9}, {3.88374966675775*^9, 
  3.883749702542687*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"0f331077-b097-4ef5-ae01-74b00d8ba39a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"plot1", " ", "=", " ", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"j", "[", "t", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", "7"}], "}"}], ",", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"{", 
       RowBox[{"Red", ",", "Thick"}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plot2", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"k", "[", "t", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "7", ",", "12"}], "}"}], ",", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", "Thick"}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plot3", " ", "=", " ", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"l", "[", "t", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", "12"}], "}"}], ",", " ", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"{", 
       RowBox[{"Purple", ",", "Thick"}], "}"}]}]}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.88374793055337*^9, 3.883748017859086*^9}, {
  3.883749181416234*^9, 3.883749198248994*^9}, {3.883749706501073*^9, 
  3.8837497151657047`*^9}, {3.8837497783630543`*^9, 3.883749782628386*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"c748072b-92af-4599-9395-d2e5b632eb1b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"plot1", ",", "plot2", ",", "plot3", ",", 
   RowBox[{"Frame", "->", "True"}], ",", 
   RowBox[{"GridLines", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "0", ",", "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", 
        "7", ",", "8", ",", "9", ",", "10", ",", "11", ",", "12"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", 
        "7"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"GridLinesStyle", "->", 
    RowBox[{"Directive", "[", "Black", "]"}]}], ",", 
   RowBox[{"PlotRange", "->", "All"}], ",", 
   RowBox[{"ImageSize", "->", "Full"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.883748021531495*^9, 3.8837480264347887`*^9}, {
  3.883748161979184*^9, 3.883748182568055*^9}, {3.8837485982498007`*^9, 
  3.8837486001071367`*^9}, {3.883748632139657*^9, 3.8837486880026817`*^9}, {
  3.883748733381501*^9, 3.883748747724669*^9}, {3.883749123270687*^9, 
  3.883749136622594*^9}, {3.883749246472481*^9, 3.883749264354205*^9}, {
  3.883749493144577*^9, 3.883749526019476*^9}, {3.883749719726726*^9, 
  3.88374972606628*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"14b352ec-9499-43e9-8df3-f787d0b3daf1"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 0], Thickness[Large], Opacity[1.], 
       LineBox[CompressedData["
1:eJwVi3s40wsch7ch9/1MkfmFQ1NJt1OpUL7fUlJYuZR2IhIKraYrnW4TIbmd
1krKXSknEuk5WVd7uj0UIVaZrB1FitUyVuw4f3ye9/k8z/vahu32i6BRKBSf
8f3Pwk3lt1NmnXBbG/Gp+UHvfrcStXlCsXAraLtb8rqYAeCTpuNwRBgLC/LP
X6xmhkNRy+FfUUI+eDW237zE3AcNB5dEhgqzITBcdfcvZiJ0rzHP3SwshHdz
k93TmQLon5/kxBFWQYHZupOnmCUQe0VE2yR8CHy96umpzBqYM+d6zk3/V8Dh
FFYOKsTgeF/BO+ryFow0/KDV1i+BmtwU46XuBnvfr5/q01rhqsBvsU5tD8S9
cIbzSgkIj6wr6v7tMzBrGFIqtQvuNxwojekbgFqZe8PLpTKIuesw3Mj+BvXR
l0hOvxwsEjZwVceUMDRtGXGd+xE+xAsrDr4fAq2RchPSvg/Wdwkg1WIEFmlC
a/0r+mGBkqvkrvoJDYkLXzyeOQBOS4P2Xy0cBeuszyNXvw6CRKHrcaBNA72q
LmnbvG/A5oYrvKdQsaiv7jk94ztEO9/09fSkoaHVlQG5XAmBIinHKFQLU6Ju
RRawhqC1w+zpn5na+A3L5TuOqcDub0dp9TUd5M0X15jXD4PGwvuPc50T8E2F
OK3ZVg3nOjk75AZ6+CO6Ndfh0E+gcDys1VP1kbVcdyyy7hcMc5e51AUYIBbZ
bq+aPAYPnSeOrYw1xF1WIXbdQRpYFfzaf0mKEU7v32DY7kNBjmUJ0V5rjHRi
UE+spqBbxvq9bs101NzLrZx6kYqSxhN5ZVQTjFhYJ9H3omEsZWNDzzkTLF0T
VnBviIZ7Miaz9VkMHPxsadIj1EKXKGkCVcTAG/6rtQQrtTEmX2AoXWOKhzyT
8mt6tDGevzx4oNUUp3Su7ShO0sF1N75vfR0zEZ0WJwqY8ydgusvZO4XDE3GT
9csRassEPMNY+nhF9iRUPE+X8fi6SFv5yv6pjRkKtLfs82PpIdsuhJ1QboYm
0ltFNLEehvkoHEzdzZF2hB/gHKuP0pY9nJNN5jhatqVSZmqAdldGXJuiJiPv
QmW66SMDdJ928CObYoF3HFP0GLsMsZEi76k6bYH0tXtmJdCN0GbGxpw+FhPf
zG5qiRcZoeTa7XzdaiZW5AFLvsUYYyXEbo6bJQZVLmJYjRljUwBXcbzNEo8n
FfLfXaPjecc7T06HkXj9k1Uu3ZvAjt59AloEiamXkkKlbAItyuZujdtOYrjf
F/sKXwJzWKXqbTtJnCIS3fAJJPCCVdZs1wMkpmVufnw6jMBcIvJMbyqJOxbl
KAziCcz7zgjxqCLRLnGSp+5lAqVVDY6iahJHlxw2bi8j0JqXPPx7LYmSLx9e
XS4nML//V7ZVHYnZgdXBHlUEFvz7UawUk0hx9NubJCKwsP3uzOIOEt81Z+Zp
tRAoOxunsnhL4j8nVdta2gi0C1ggzugkUeAa4lDcQWBRU1nwIRmJXqVzalZI
x/+zM1m+/eN+XOMzfu94n8wOfvJ13J/tlOnbP9576M9cpiCRJ7sYYDtAYPGj
o/Uzhkic4b2z64GSQPlx56y8YRK1qa0lWSoCWaAMmvSTxPe3XKND1QSGj1Y4
nBolsS66eO68UQJL6qKGNBoShTaGPzQaAv8DM6Yu0Q==
        "]]},
      Annotation[#, "Charting`Private`Tag$28160#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0, 0, 1], Thickness[Large], Opacity[1.], 
       LineBox[CompressedData["
1:eJwViX081HcAx4kopN8dx53vebg77lsvRaOlNfQ5revSolTzEJanRU8S5UVE
KZMl8pD1sFstD41u85AUqYZEYpjkyiSkJha1Hj1Nf7xf79f79Rb4h7oFzVBR
UVk7zSc76Sg1VFT4mNdO1FVUGOhWR8xMV+XDXhK1ZHS6lZGMurkaH66/dQT3
qjLY3bdKVabBx76kE021agx+rrgylqrDR529ZvZRTQbjwZkjpjw+AnNfzdeb
y+DKbdeHy234OLevwVVswsAyrk4RF8iHES/yzNf2DA6s7fouvJUPbr1xTmEs
g3d6PzVY2RljTNvyUlkFA3e5jcuL08ZotnxhlfKWgeDwSD/RNIGi7K0w0o4F
lr+nhf4OE4S1BxvoRLCw/cxgZLzSBPAR7y8tY0Hx47qh4a9MoVp90mveWxY4
x/20RL+aIq9y5xcyGzYiQtcaD2iZwcM07Wh0OBsjGcuT5Q5mGDbkKd2L2Nhi
xE9yDzVD+NDGCzOG2DjSrJPqnGsGDcuu7psL9FA12bbt/AMzxEw28OaF6KHA
W+FqoyvA1Jdqdb8U6CGZv+d2zQoB9mx6OTQ4qIcDHjrMtb0C3FVz0usW64NW
VwQ8LxTAmt9T0LdVH335jsf2dwsQ2dAvyczRx8bKjioZR4jGnsXO7gP6uLrI
M95gjRBMu13TMzEH1sJiQ1msEEu9z7uKAjjYLDG+WloqxE6Xb1aE5XBwust3
YcKAEIn3w5Zse8JBkzLZdgNXhLSlyFlkbIAy9UYnHxcR8mZ6Jcz2NUBRYY+4
MV6Ec1sf+qWcNsCWeC398PLpb5tXLOoygHq5SToZFkH+yDzme74hKkNmPaWm
5ojmaklPehiCOmtIdm0yh//NZQfLTxkiL08Zxk0yh9VYa2VChyF4Qdm2NdfM
McjmhxmzuZCsD5nMf2mOy5nF2Q1uXMRcY+QjAgv4FyqqzFK52OF6TxruYQGy
4M3G5BYuQv18aj1/sMBVyYUX8jk8BN3vbEOVBaS26hPxq3lgIoMH/V5boOd4
UdzeZB6aM5s6BizE8I2rUeXc4UHSI72X6y3Gc6XgTd0sI1xMKXALShcjgLEN
kK42grC8T5FUK0b1o4KW3UeMsF73M/bARzGsWLt+V9QZIePJhjX5CyliH2Wn
ZKkRNBj4cUK+pbhxMGLAeTnB5ahDzwOzKLTTzxax4wlKPKLSau9Q2NtZRh+5
TmD3x/wDufUUusQmMKOK4Pr8h9sTGyh6J5e6nL9BcPvjslWyRorEOqmw6hZB
59nxicZmipZN/nf/qyWY6Inb/td9Cv+IU0aBTQSykERpbx9FcrFmpVM3QVPr
ksU1/RTeWbq56x4TuC17Jsh5SmEdxUn17SHYrC2bCHpG0Q5RQHQvwS7F7Mv/
DFKYtDhqlwwQZI4eE4yOUpT8u3ez4CUBz8thbtsrisNtMSutRwjk1cPjJa8p
3K8kWDuMEuRnuHRGvKEYjz2h5vmaoOJzJvX9ewrpHEVh2jsCR/mtGOUHCsPR
0iz5e4IajbBtFR8pBtsr4i59ILj3oHVlzDjF8bP1G+rHCNbjkK3PBIVf/J8O
HeMEHRdtBI6TFIsDO2j/BIEXq0/XdIpCQ/Y369UkweOojPGp6e607B+bmiL4
HwVUCXE=
        "]]},
      Annotation[#, "Charting`Private`Tag$28213#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.5, 0, 0.5], Thickness[Large], Opacity[1.], 
       LineBox[CompressedData["
1:eJwV0Hk41HkAx/FBdkJyT/ghx5ifY8turQ3h+ymtotCJcZUz97VCpBwrHWPW
1ZRspPIgtmfxLE+uUo7pCatS8ZQRj7TkSeJxxmz7x/t5/f/W84s6HCjJYDCc
vvW/i/sjbxyMyrG95V7VcOH7DNvzAbTRP5xIcmeZlX5b4Et6Po2FZnPOEqfL
0sYpghjyuc6OF87hk1svznwNEaSRdNaslhenmHQnWASdEOSSp12O749w7pER
B1aRp6CURN2Mf+LCaSVT2zLNuYIa0sbjNTlxeklMebOku6CNSH8Xy5wIHSZb
t/5ZWHvkOXE455v5t+sHYvpgJvqs1RvScDpwqOzZJ8LI6gvbvzxCBj3CzGIT
ZklFweEd0vXjRGlvdlAbFkhBisutEd2PRLE/sHaH5wpp7Y4vC5ucJga64ZWZ
fmIS2mK82OP8hVgMRTzdlSeBTenHIhbOzZG25dQD/UVSGD0tuJfwbp4EPxAK
W9Ol4TJcQC6qL5FC/3JNtRNMbJ+LmIv4ZYVscR+ZXwuUgbm116nK0lUimnXp
hYMcBmeY9vEvxeTLsMYPrGPycIoImDmgJYGcqqSTbm4KCLWsPbRvnyQ4Cuud
EosU4dYs4m44IYX66NQqfokSXg6oCZN/X4d+w3zmoTxl6FebiuruSoOd8cLI
u1AFDI0DHleHvoPlweGfSopUcW2IGzwmux5D0Zm22Tw1SHLtdZYNZFBryZXv
yGVhJcLGqumoLFiuXYMVmZvQYamytidGDmSUkfsoTh2O3q+OWFzYgEJWsDwn
UQM+mncUXtfLI704JMs8VBN2/IO/2j7biBu91zr50RTe9mQUV0goIiUy/7N2
rBbiGK7d41cV8dHXSJ3rp404/iZnGbYSLq9OrhMF6cA6RJQu0ayExqm90xs9
NiOipEBO5KCMV4YWo1ZsXSSl7fKe7ldGsLG/WX6ZLlz+mvV9FaaCNlfP5F06
euBZXWksXVTBdvfJStVSPeQqWXfuzlVFeIb9axtKH2t2zw2Fm9VwIWj9skS+
Phz1jzunV6mhRdtXPKlqAG+nGWNlOxbur52XMuEbYOBFLPd8Hwu9dXaT2Ups
UOVLO/tCvn3RDerk5bFhzUn44MxQx28Nx0pHZA3RwRgbr+Gpw0v/rY9ntiFY
Rq6Fk2wNrNSbUaZMDvruNpQw6zRwRmqi+8pZDoIGFaK4tppgsS19DRk0Oo5G
zKS+1ERCpOuc7Gkal00bu3h+FLR+DhBykml0T8QVSAZSeLga88fuFBpyFWa+
iScpyGZn70lKo8Fjly37h1MormovmLhIg6+ds2VnPIXOf7eZC6/TyFMIyp+4
SEHVXyE+s5nGtVml4/Y1FO6baDuWttIYqOk2ba6j4PPFRKflIQ2N6KzFH+sp
VKTZd86107g+9TVXu4nCzpsprIAeGkXvP7TPtVPwG/pYv1tE48brFpPbAxSY
ZUuXfN7REF1JXFB/Q6E6nHk8aZSGztHt7fwhCvMr+szacRolfRXeSaMULml6
uOlN0yh9kp9zaIqC2ehJU5sZGqNZzt5dnyj0V54Su8/S0LeXMbGZoaBjmVue
s0Dj9qOzj43mKTxmlCRXL9EYS7XMKV6kECysdhGu0GCTOS/VFQobchoNxlZp
BKzeM760SqHGTbggFtO40xQyLxZT+A/TBx7l
        "]]},
      Annotation[#, "Charting`Private`Tag$28266#1"]& ]}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{{0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12}, {0, 1, 2, 3, 4, 5, 
    6, 7}},
  GridLinesStyle->Directive[
    GrayLevel[0]],
  ImagePadding->All,
  ImageSize->Full,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->All,
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.883749727029998*^9, 3.883749730834095*^9}, 
   3.883749785144264*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"0483429e-3233-42ed-8f55-6358fff53b83"]
}, Open  ]]
},
WindowSize->{808, 897},
WindowMargins->{{-3, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.2 for Mac OS X x86 (64-bit) (November 18, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"42fe27a1-9442-40d9-9388-234a1d59bb11"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 781, 24, 73, "Input",ExpressionUUID->"07f10711-39cd-4d9e-81ef-624b62e12ebe"],
Cell[1342, 46, 1218, 36, 73, "Input",ExpressionUUID->"c83b345b-a36e-425a-a541-06d5eb677e7e"],
Cell[CellGroupData[{
Cell[2585, 86, 1132, 24, 73, "Input",ExpressionUUID->"09d11b1f-6e7d-4d88-98b3-6310a95ec5aa"],
Cell[3720, 112, 6773, 135, 458, "Output",ExpressionUUID->"03297e45-fd89-4dc3-8939-be9b05d982d4"]
}, Open  ]],
Cell[10508, 250, 830, 25, 73, "Input",ExpressionUUID->"0f331077-b097-4ef5-ae01-74b00d8ba39a"],
Cell[11341, 277, 1319, 37, 73, "Input",ExpressionUUID->"c748072b-92af-4599-9395-d2e5b632eb1b"],
Cell[CellGroupData[{
Cell[12685, 318, 1281, 27, 73, "Input",ExpressionUUID->"14b352ec-9499-43e9-8df3-f787d0b3daf1"],
Cell[13969, 347, 7206, 144, 458, "Output",ExpressionUUID->"0483429e-3233-42ed-8f55-6358fff53b83"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


